High-Content Digital Microscopy with Python

High-Content Digital Microscopy enhances user comfort, data storage and analysis throughput, paving the way to new researches and medical diagnostics. A digital microscopy platform aims at capturing an image of a cover slip, at storing information on a file server and a database, at visualising the image and analysing its content. We will discuss how the Python ecosystem can provide such software framework efficiently. Moreover this paper will give an illustration of the data chunking approach to manage the huge amount of data.

==> run.sh <==
rm figure-*.pdf
make
make clean
rm figures*.pdf

